Deep Regression on Manifolds: A 3D Rotation Case Study

Many machine learning problems involve regressing variables on a non-Euclidean manifold -- e.g. a discrete probability distribution, or the 6D pose of an object. One way to tackle these problems through gradient-based learning is to use a differentiable function that maps arbitrary inputs of a Euclidean space onto the manifold. In this paper, we establish a set of desirable properties for such mapping, and in particular highlight the importance of pre-images connectivity/convexity. We illustrate these properties with a case study regarding 3D rotations. Through theoretical considerations and methodological experiments on a variety of tasks, we review various differentiable mappings on the 3D rotation space, and conjecture about the importance of their local linearity. We show that a mapping based on Procrustes orthonormalization generally performs best among the mappings considered, but that a rotation vector representation might also be suitable when restricted to small angles.

==> anc/add_backgrounds.py <==
"""
Take existing renderings and mix background with top image, to produce final images for the figure.
"""

import numpy as np
import PIL.Image

for variant in [
    "exp",
    "atan23",
    "spiral5x1",
    "spiral5x1_offset05x0",
    "norm",
    "norm_offset05x0"
    ]:
    grid_radius = 1.0 # for display
    training_size = 200

    for label in ("test", "train"):
        background = np.asarray(PIL.Image.open(f"200_{variant}_{label}_embedding_targetlabel_background.png"))
        foo = np.asarray(PIL.Image.open(f"200_{variant}_{label}_embedding_targetlabel.png"))

        alpha = 0.5
        with_background = alpha * background + 255 * (1-alpha)
        mask = (foo[...,3,None] != 0)
        with_background = (1-mask) * with_background + mask * foo
        with_background = np.asarray(np.clip(with_background, 0, 255), dtype=np.uint8)
        PIL.Image.fromarray(with_background).save(f"200_{variant}_{label}_embedding_targetlabel_with_background.png")


==> anc/hue_regression_example.py <==
import matplotlib
import torch
import numpy as np
import colorsys
import matplotlib.pyplot as plt


def generate_dataset(split="train", n=1000):
    """
    RGB value to hue mapping dataset
    """
    if split == "train":
        torch.manual_seed(666)
    else:
        torch.manual_seed(3545478)
        n = 20000
        
    # Use a colors of constant lightness
    hls_colors = torch.stack((torch.rand((n,)), torch.full((n,), fill_value=0.5), torch.rand((n,))), dim=-1)
    rgb_colors = torch.as_tensor([colorsys.hls_to_rgb(*hls) for hls in hls_colors], dtype=torch.float)
    target_theta =  hls_colors[:,0] * 2 * np.pi
    target = torch.stack((torch.cos(target_theta), torch.sin(target_theta)), dim=-1)
    return {"RGB": rgb_colors, "HLS": hls_colors, "y": target}

class Backbone(torch.nn.Module):
    """ Simple MLP backbone regressing a d-dimension feature vector """
    def __init__(self, d, scaling=1.0):
        super().__init__()
        self.fc1 = torch.nn.Linear(3, 128)
        self.fc2 = torch.nn.Linear(128, 128)
        self.fc3 = torch.nn.Linear(128, d)

    def forward(self, x):
        x = self.fc1(x)
        x = torch.relu(x)
        x = self.fc2(x)
        x = torch.relu(x)
        x = self.fc3(x)
        return x

def get_mapping(variant):
    """
    Return d, mapping where mapping is a mapping from a d-dimension feature vector to the unit circle.
    """
    if variant == "exp":
            mapping = lambda theta : torch.cat((torch.cos(theta), torch.sin(theta)), dim=-1)
            return 1, mapping
    elif variant == "norm":
        backbone = Backbone(2)
        mapping = lambda y : y / torch.norm(y, dim=-1, keepdim=True)
        return 2, mapping
    elif variant == "norm_offset05x0":
        backbone = Backbone(2)
        offset = torch.as_tensor([0.5, 0]).unsqueeze(0)
        def mapping(y):
            y = y - offset
            return y / torch.norm(y, dim=-1, keepdim=True)
        return 2, mapping        
    elif variant == "atan22":
        backbone = Backbone(2)
        def mapping(y):
            theta = torch.atan2(y[...,1], y[...,0])
            return torch.stack((torch.cos(2 * theta), torch.sin(2 * theta)), dim=-1)
        return 2, mapping
    elif variant == "atan23":
        backbone = Backbone(2)
        def mapping(y):
            theta = torch.atan2(y[...,1], y[...,0])
            return torch.stack((torch.cos(3 * theta), torch.sin(3 * theta)), dim=-1)
        return 2, mapping
    elif variant == "spiral5x1":
        backbone = Backbone(2)
        def mapping(y):
            r = torch.norm(y, dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + 5 * r
            return torch.stack((torch.cos(theta), torch.sin(theta)), dim=-1)
        return 2, mapping        
    elif variant == "spiral10x1":
        backbone = Backbone(2)
        def mapping(y):
            r = torch.norm(y, dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + 10 * r
            return torch.stack((torch.cos(theta), torch.sin(theta)), dim=-1)
        return 2, mapping
    elif variant == "spiral10x1_offset05x0":
        backbone = Backbone(2)
        offset = torch.as_tensor([0.5, 0]).unsqueeze(0)
        def mapping(y):
            y = y - offset
            r = torch.norm(y , dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + 10 * r
            return torch.stack((torch.cos(theta), torch.sin(theta)), dim=-1)
        return 2, mapping
    elif variant == "spiral5x1_offset05x0":
        backbone = Backbone(2)
        offset = torch.as_tensor([0.5, 0]).unsqueeze(0)
        def mapping(y):
            y = y - offset
            r = torch.norm(y , dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + 5 * r
            return torch.stack((torch.cos(theta), torch.sin(theta)), dim=-1)
        return 2, mapping        
    elif variant == "spiral20x1":
        backbone = Backbone(2)
        def mapping(y):
            r = torch.norm(y, dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + 10 * r
            return torch.stack((torch.cos(theta), torch.sin(theta)), dim=-1)
        return 2, mapping        
    elif variant == "spiral100x1":
        backbone = Backbone(2)
        def mapping(y):
            r = torch.norm(y, dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + 100 * r
            return torch.stack((torch.cos(theta), torch.sin(theta)), dim=-1)
        return 2, mapping        
    elif variant == "spiral1x3":
        backbone = Backbone(2)
        def mapping(y):
            r = torch.norm(y, dim=-1)
            theta = torch.atan2(y[...,1], y[...,0]) + r
            return torch.stack((torch.cos(3 * theta), torch.sin(3 * theta)), dim=-1)            
        return 2, mapping
    else:
        raise NotImplementedError


def train_model(variant, train_size):
    train_data = generate_dataset("train", train_size)
    print(f"{train_size} -- {variant}:")
    d, mapping = get_mapping(variant)
    backbone = Backbone(d)                

    optimizer = torch.optim.Adam(backbone.parameters(), lr=1e-3)
    a, y_target = train_data['RGB'], train_data['y']

    rgb_target = hue_vector_to_rgb(y_target)

    for epoch in range(5000 + 1):
        
        x = backbone(a)
        y_pred = mapping(x)
        loss = -torch.mean(torch.einsum("...i, ...i", y_target, y_pred))
        if epoch % 1000 == 0:
            print(f"Epoch {epoch}: loss {loss}")
        optimizer.zero_grad()
        loss.backward()
        optimizer.step()
    return backbone, d, mapping, train_data, y_pred.detach()

def hue_vector_to_rgb(y):
    """ Convert output value to a color for visualization purposes. """
    theta = torch.atan2(y[...,1], y[..., 0]) / (2 * np.pi) + 0.5
    # Use plasma colormap instead of classical color hues (color-blind friendly).
    return matplotlib.cm.twilight(theta)

def create_figure_without_axis():
    fig = plt.figure(figsize=(4,4), dpi=150, frameon=False)
    ax = plt.Axes(fig, [0., 0., 1., 1.])
    ax.set_axis_off()
    fig.add_axes(ax)
    return fig, ax

def plot_hls_data(hls, color):
    theta = hls[...,0] * 2 * np.pi
    r = hls[...,2]
    x, y = r * torch.cos(theta), r * torch.sin(theta)
    plt.scatter(x, y, c=color)

def plot_polar_grid(r=1.0):
    n = 18
    thetas = np.linspace(0, 2  * np.pi, n+1, endpoint=True)
    xs, ys = r * np.cos(thetas), r * np.sin(thetas)
    for k in range(n):
        plt.plot([0, xs[k]], [0, ys[k]], c=[0.5,0.5,0.5], linewidth=0.5)
        plt.plot([xs[k], xs[k+1]], [ys[k], ys[k+1]], c=[0.5,0.5,0.5], linewidth=0.5)

def map_1d_to_spiral(x):
    """ Map 1D representation to 2D using a Archimedean spiral (for visualization). """
    theta = x
    if False:
        mini = torch.min(theta)
        k = torch.floor(-mini / (2*np.pi))
        r = 2 * np.pi * (k+1) + theta
    r = 2 * np.pi * 3 + theta
    x_visu = torch.cat((r * torch.cos(theta), r * torch.sin(theta)), dim=-1)
    return x_visu

def plot_mapping(mapping, filename, xmin=-5, xmax=5, ymin=-5, ymax=5, ignore_limits=False):
    with torch.no_grad():
        if True:
            # Plot mapping
            resolution = 600
            
            plt.axis('equal')
            if d == 2:
                # We flip y coordinates to match different axis conventions of PIL and matplotlib
                y_grid, x_grid = torch.meshgrid(torch.linspace(ymin, ymax, resolution), torch.linspace(xmin, xmax, resolution))
                x = torch.stack((x_grid, y_grid), dim=-1)
                y = mapping(x)
                rgb_colors = hue_vector_to_rgb(y)
                fig, ax = create_figure_without_axis()
                plt.imshow(rgb_colors, origin="lower")
                plt.savefig(filename)
            else:
                fig, ax = create_figure_without_axis()
                x = torch.linspace(-10, 10, 3 * resolution).unsqueeze(dim=-1)
                x_visu = map_1d_to_spiral(x)
                y = mapping(x)
                rgb_colors = hue_vector_to_rgb(y)
                plt.scatter(x_visu[:,0], x_visu[:,-1], c=rgb_colors)
                if not ignore_limits:
                    # Dirty hack
                    plt.xlim(xmin, xmax)
                    plt.ylim(ymin, ymax)
                plt.savefig(filename)

test_data = generate_dataset("test")

for variant in [
    "exp",
    "atan23",
    "spiral5x1",
    "spiral5x1_offset05x0",
    "norm",
    "norm_offset05x0"
    ]:
    grid_radius = 1.0 # for display
    training_size = 200

    plt.close('all')

    backbone, d, mapping, train_data, y_train = train_model(variant, training_size)

    with torch.no_grad():
        plot_mapping(mapping, f"{variant}.png", ignore_limits=(variant == "exp"))

        for label, data in (("train", train_data), ("test", test_data)):
            fig = plt.figure(figsize=(4,4), dpi=150)
            ax = fig.add_subplot(projection='3d')
            ax.scatter(data["RGB"][:,0], data["RGB"][:,1], data["RGB"][:,2], c=data["RGB"])
            ax.set_xlabel('Red')
            ax.set_ylabel('Green')
            ax.set_zlabel('Blue')
            plt.savefig(f"{label}_data.png")

            x = backbone(data['RGB'])
            y = mapping(x)

            # Evaluate performance
            perf = torch.mean(torch.sum(y * data['y'], dim=-1))
            print(f"Mean Cosine similarity -- {training_size}_{variant}_{label}: {perf:.2f}")

            rgb_pred = hue_vector_to_rgb(y)

            if x.shape[-1] == 2:
                x_visu = x
            elif x.shape[-1] == 1:
                x_visu = map_1d_to_spiral(x)

            fig, ax = create_figure_without_axis()
            plt.axis('equal')
            plt.scatter(x_visu[:,0], x_visu[:,-1], c=rgb_pred, zorder=1000)
            plt.savefig(f"{training_size}_{variant}_{label}_embedding_predlabel.png")
            # Generate background image
            xmin, xmax = ax.get_xlim()
            ymin, ymax = ax.get_ylim()
            plot_mapping(mapping, f"{training_size}_{variant}_{label}_embedding_predlabel_background.png", xmin, xmax, ymin, ymax)
            
            rgb_target = hue_vector_to_rgb(data['y'])

            fig, ax = create_figure_without_axis()
            plt.axis('equal')
            plt.scatter(x_visu[:,0], x_visu[:,-1], c=rgb_target, zorder=1000)
            plt.axis('equal')
            plt.savefig(f"{training_size}_{variant}_{label}_embedding_targetlabel.png")
            # Generate background image
            xmin, xmax = ax.get_xlim()
            ymin, ymax = ax.get_ylim()
            plot_mapping(mapping, f"{training_size}_{variant}_{label}_embedding_targetlabel_background.png", xmin, xmax, ymin, ymax)

            fig_radius = 1.1
            
            fig, ax = create_figure_without_axis()
            plt.axis('equal')
            plot_hls_data(data['HLS'], rgb_pred)
            plt.xlim(-fig_radius,fig_radius)
            plt.ylim(-fig_radius,fig_radius)
            plt.savefig(f"{training_size}_{variant}_{label}_final_predlabel.png")


            fig, ax = create_figure_without_axis()
            plt.axis('equal')
            plot_hls_data(data['HLS'], rgb_target)
            plt.xlim(-fig_radius,fig_radius)
            plt.ylim(-fig_radius,fig_radius)
            plt.savefig(f"{training_size}_{variant}_{label}_final_targetlabel.png")

